Microscopic diamond Solid-Immersion-Lenses fabricated around single defect ceneters by focussed ion beam milling

Recent efforts to define microscopic solid-immersion-lenses (SIL) by focused ion beam milling into diamond substrates that are registered to a preselected single photon emitter are summarized. We show how we determine the position of a single emitter with at least 100 nm lateral and 500 nm axial accuracy, and how the milling procedure is optimized. The characteristics of a single emitter, a Nitrogen Vacancy (NV) center in diamond, are measured before and after producing the SIL and compared with each other. A count rate of 1.0 million counts per second is achieved with a $[111]$ oriented NV center.

==> SI/patterns.py <==
"""
This file is part of FibStream.

    FibStream is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    FibStream is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with FibStream.  If not, see <http://www.gnu.org/licenses/>.

    Copyright 2014 Helmut Fedder
"""

"""
To mill a SIL, we use an Archimedes spiral that starts at (0,0) and
spirals outwards. The important property of an Archimedes spiral that
is relevant here is that the distance between neighbouring lines is
constant (for details about the Archimedes spiral see also mathworld.com).

For an Archimedes spiral, the radial coordinate r and
the polar angle t ('theta') are related by

    r=a*t,

where 2*pi*a is the 'spurweite' (distance betwen neighbouring lines).

The arclength s is

    s = 1/2*a*(t*(1+t**2)**0.5 + ln(t+(1+t**2)**0.5))

TO obtain a relation between the step width ds on the arc and the
angular step width dt, we evaluate the differential

    ds = a*(1+t**2)**0.5 * dt

The milling depth z follows from the radius R and the planar
radial coordinate r

    z = R-(R**2-r**2)**0.5

We introduce the ratio alpha between the 'spurweite' and
the step width on the arc, such that

    a = alpha*ds/(2*pi)

We cut the SIL into horizontal slices of thickness h. The first slice is
at the top of the SIL. The horizontal cuts define N circles in the
x-y-plane with radii

    rn = (R**2-(R-n*h)**2)**0.5
    
The milling process is as follows. In slice 0, we mill the entire circle, however
we use reduced milling time in the center, resembling the SIL profile and
constant milling time outside the circle r0. In slice 1, we start milling at radius
r0. In the ring between r0 and r1, we mill the SIL profile, outside r1, we use constant milling
time to remove the layer. In this way, we set up the milling process for the entire SIL.

We aim to express everything in terms of t. We introduce

    T = R/a
    tn = rn/a = (R**2-(R-n*h)**2)**0.5 / a = (T**2-(T-n*h/a)**2)**0.5 = (2*n*h/a - (n*h/a)**2)**0.5

The cartesian coordinates are

    x = r*cos(t) = a*t*cos(t)
    y = r*sin(t) = a*t*sin(t)
    z = R-(R**2-r**2)**0.5 = a*(T-(T**2-t**2)**0.5)
    dt = ds / (a*(1+t**2)**0.5) = 2*pi / (alpha*(1+t**2)**0.5)  

Since x,y,z are proportional to 'a', and 'a' is not included in the expression for dt,
we can evaluate all expressions in dimensionless units and just multiply the final
resulting arrays by 'a'. 

To allocate arrays, we need the number of points N in the spiral

    N = S/ds = 0.5*alpha/(2.*np.pi)*( T*(1+T**2)**0.5 + np.log(T+(1+T**2)**0.5) ))
    
The strategy for generating the slices is now as follows.

    1. Using the angular coordinate t, we generate an Archimedes spiral and milling times
       for the entire SIL. While doing this, we evaluate the array indices i_n where the
       planar radius r crosses the slice radii rn.
    2. To construct slice n, we take the portion of the spiral coordinates x,y that
       is larger than rn, i.e., starting from index i_n and to the end, and we take the
       milling times in a ring between i_n and i_n+1 and constant milling time for
       larger radii and we subtract the milling time for n-1 layers.
"""

import numpy as np

def cross(l,w,d):

    """
    Path for a cross.
    
    Parameters:
        
        l = length of cross
        w = width of line (beam diameter)
        d = distance between two milling points
    """

    r = np.arange(-0.5*l,0.5*l,d)
    x = np.append(r,np.zeros_like(r))
    y = np.append(np.zeros_like(r),r)
    z = np.ones_like(x)
    
    return np.vstack( (x,y,z) )

def grid(T,N):
    """
    Path for a square grid.
    
    Parameters:
    
        T = distance between two points
        N = number of points in both x- and y-direction
    """
    g = np.meshgrid(T*np.arange(N),T*np.arange(N))

    x = g[0].flatten()
    y = g[1].flatten()
    z = np.ones_like(x)

    return np.vstack( (x,y,z) )
    

def spiral(R, ds, alpha=1.0):
    """
    Path for a growing spiral.

    Parameters:
    
        R    = radius of the spiral [micron]
        ds   = step width in the x-y-plane [micron]
    """


    a = alpha*ds/(2.*np.pi)
    T = R/a
    K = int(0.5*alpha/(2.*np.pi)*( Tc*(1+Tc**2)**0.5 + np.log(Tc+(1+Tc**2)**0.5) ))

    x = np.empty(K)
    y = np.empty(K)

    t = 0
    k = 0
    while t<T:
        x[k] = t*np.cos(t)
        y[k] = t*np.sin(t)
        
        t+=2*np.pi/(alpha*(1.0+t**2)**0.5)
        k+=1

    x = a*x[:k]
    y = a*y[:k]
    z = np.ones_like(x)

    return np.vstack( (x,y,z) )

def double_spiral(R, ds, alpha=1.0):
    """
    Path for a double spiral.

    Parameters:
    
        R    = radius of the spiral [micron]
        ds   = step width in the x-y-plane [micron]
    """
    
    a = alpha*ds/(2.*np.pi)
    T = R/a
    K = int(0.5*alpha/(2.*np.pi)*( T*(1+T**2)**0.5 + np.log(T+(1+T**2)**0.5) ))

    x = np.empty(K)
    y = np.empty(K)

    t = 0
    k = 0
    while t<T:
        x[k] = t*np.cos(t)
        y[k] = t*np.sin(t)
        
        t+=2*np.pi/(alpha*(1.0+t**2)**0.5)
        k+=1

    x = a*x[:k]
    y = a*y[:k]
    z = np.ones_like(x)

    x = np.append(x[::-1],-x[1:])
    y = np.append(y[::-1],-y[1:])
    z = np.append(z[::-1],z[1:])

    return np.vstack( (x,y,z) )

def spiral_ring(R_inner, R_outer, ds, alpha=1.0):
    """
    Path for a double spiral.

    Parameters:
    
        R_inner = inner radius of the spiral ring [micron]
        R_outer = outer radius of the spiral ring [micron]
        ds   = step width in the x-y-plane [micron]
    """
    
    a = alpha*ds/(2.*np.pi)
    T_inner = R_inner/a
    T_outer = R_outer/a
    K = int(0.5*alpha/(2.*np.pi)*( T_outer*(1+T_outer**2)**0.5 + np.log(T_outer+(1+T_outer**2)**0.5) ))

    x = np.empty(K)
    y = np.empty(K)

    t = 0
    k = 0
    while t<T_inner:
        t+=2*np.pi/(alpha*(1.0+t**2)**0.5)
    while t<T_outer:
        x[k] = t*np.cos(t)
        y[k] = t*np.sin(t)
        
        t+=2*np.pi/(alpha*(1.0+t**2)**0.5)
        k+=1

    x = a*x[:k]
    y = a*y[:k]
    z = np.ones_like(x)

    return np.vstack( (x,y,z) )

def sil(R, d, N, mu=1.0, alpha=1.0):
    """    
    R = SIL radius in base units
    h = thickness of one layer in base units (if R/h is not an integer, actual thickness is adjusted to the nearest integer)
    d = planar step size in base units
    
    mu = milling time in microseconds per base unit
    
    alpha = ratio between spurweite and d (alpha=1.0 --> spurweite == d)
    """
    
    a = alpha*d/(2.*np.pi)
    T = R/a
    K = int(0.5*alpha/(2.*np.pi)*( T*(1+T**2)**0.5 + np.log(T+(1+T**2)**0.5) ))
    
    dz = R/N # thickness of one slice 
    tz = dz/a # thickness of one slice in units of theta
    
    x = np.empty(K)
    y = np.empty(K)
    z = np.empty(K)
    i = [ 0 ]

    t = 0
    k = 0
    for n in range(1,N+1):
        tn = (2*n*tz*T - (n*tz)**2)**0.5
        while t<tn:
            x[k] = t*np.cos(t)
            y[k] = t*np.sin(t)
            z[k] = T-(T**2-t**2)**0.5
             
            t+=2*np.pi/(alpha*(1.0+t**2)**0.5)
            k += 1
        i += [ k ]

    x = a*x[:k]
    y = a*y[:k]
    z = a*z[:k]
    
    slices = []
    
    for n in range(len(i)-1):
        xn = x[i[n]:]
        yn = y[i[n]:]
        zn = np.append(z[i[n]:i[n+1]]-n*dz, dz*np.ones(i[-1]-i[n+1])) 
        slices += [ np.vstack( (xn,yn,zn) ) ]
    
    return slices

def cone(R1, R2, H, d, alpha=1.0):

    a = alpha*d/(2.*np.pi)
    T1 = R1/a
    T2 = R2/a
    TZ =  H/a
        
    x = []
    y = []
    z = []

    t = T1
    while t<T2:
        x += [ t*np.cos(t) ]
        y += [ t*np.sin(t) ]
        z += [ (T2-t)/(T2-T1)*TZ ]
         
        t+=2*np.pi/(alpha*(1.0+t**2)**0.5)

    x = np.array(x)
    y = np.array(y)
    z = np.array(z)

    #return np.vstack( (x,y,m) )
    return a * np.vstack( (x[::-1],y[::-1],z[::-1]) )


def sil_with_cone(R_sil, R_cone, ds, N, alpha=1.0):
    """
    Path to mill a SIL together with a cone at once.
    
    The path starts and ends at (0,0) and consists of a spiral that first goes
    outwards and then inwards.
    """

    a = alpha*ds/(2.*np.pi)
    Ts = R_sil/a
    Tc = R_cone/a
    K = int(0.5*alpha/(2.*np.pi)*( Tc*(1+Tc**2)**0.5 + np.log(Tc+(1+Tc**2)**0.5) ))

    dz = R_sil/N # thickness of one slice 
    tz = dz/a # thickness of one slice in units of theta
    
    x = np.empty(K)
    y = np.empty(K)
    theta = np.empty(K)
    
    # generate spiral, keeping the angular mesh
    k = 0
    t = 0
    while t<Tc:
        x[k] = t*np.cos(t)
        y[k] = t*np.sin(t)
        theta[k] = t
        
        t+=2*np.pi/(alpha*(1.0+t**2)**0.5)
        k+=1
        
    x = x[:k]
    y = y[:k]
    theta = theta[:k]

    # create the planar radii for the slices (radii are measured in units of theta)
    ns = np.arange(N+1)
    t_sil = (2*ns*tz*Ts - (ns*tz)**2)**0.5
    t_cone = Ts+(Tc-Ts)/N*ns[::-1]

    # indices in the theta mesh, where the planar radii intersect with the spiral
    i_sil = theta.searchsorted(t_sil)
    i_cone = theta.searchsorted(t_cone)

    # milling depth
    z_sil = Ts-(Ts**2-theta[:i_sil[-1]]**2)**0.5
    z_cone = (Tc-theta[i_sil[-1]:])/(Tc-Ts)*Ts
    
    z = np.append(z_sil,z_cone)
    
    x = a*x
    y = a*y
    z = a*z
    
    slices = []
    
    for n in range(N):
        xn = x[i_sil[n]:i_cone[n]]
        yn = y[i_sil[n]:i_cone[n]]
        zn = np.append(z[i_sil[n]:i_sil[n+1]]-n*dz,dz*np.ones(i_cone[n+1]-i_sil[n+1]))
        zn = np.append(zn,z[i_cone[n+1]:i_cone[n]]-n*dz)

        if n == 0:
            xn = np.append(xn[::-1],-xn[1:])
            yn = np.append(yn[::-1],-yn[1:])
            zn = np.append(zn[::-1],zn[1:])
        else:
            xn = np.append(xn[::-1],-xn)
            yn = np.append(yn[::-1],-yn)
            zn = np.append(zn[::-1],zn)
        slices += [ np.vstack((xn,yn,zn)) ]
    
    return slices    


if __name__ == '__main__':
    
    """
    This script generates stream files for milling a SIL woth a cone around it.
    
    Parameters:
    
        size         = size of the writing area [micron]
        R_sil=10.    = radius of the SIL [micron]
        R_cone=20.   = outer radius of the cone around the SIL [micron]
        N=1          = number of slices for milling the SIL
        
        ds=0.10      = step width in the x-y-plane [micron]
        mu=10.0      = milling speed [micron / microsecond]

    Output:
        sil_01.txt   = first (top) layer of the structure.
            .
        sil_<N>.txt  = last (bottom) layer of the structure.
    """
    
    size = 20. # size of the drawing area [micron]
    
    R_sil = 5. # radius of SIL [micron]
    R_cone = 10. # outer radius of the cone [micron]
    ds = 0.05 # step width in the x-y-plane [micron]
    N = 1 # number of slices
    mu = 1.0 # milling speed [micron / microsecond]
    
    # generate the milling path in real space coordinates
    slices = sil_with_cone(R_sil, R_cone, ds, N)
    
    from stream import Path, Scene    
    
    # convert path to streamfile
    for n, slice in enumerate(slices):
        slice[2] *= mu  # convert the milling depth [micron] into milling time. 
        scene = Scene( size=size )
        scene.addItem( (0.5*size,0.5*size), Path(slice.transpose()) ) # place the structure in the center of the drawing area
        scene.save('sil_%02i.str'%n)
    
    # plot 3D path

    from mayavi import mlab
    
    dz = R_sil/N # thickness of one slice
    for n in range(N):        
        x,y,z = slices[n]
        zp = z+n*dz
        mlab.plot3d(x,y,zp,zp,tube_radius=0.1*ds, colormap='Spectral')


==> SI/rates.py <==
"""
This file is part of FibStream.

    FibStream is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    FibStream is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with FibStream.  If not, see <http://www.gnu.org/licenses/>.

    Copyright 2014 Helmut Fedder
"""

mu_diamond= 7.756e-8 # [micrometer**3 / (microsecond * nA)]
mu_yag =1.451e-7


==> SI/sil.py <==
"""
This file is part of FibStream.

    FibStream is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    FibStream is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with FibStream.  If not, see <http://www.gnu.org/licenses/>.

    Copyright 2014 Helmut Fedder
"""

"""
This script generates stream file(s) for milling a SIL with a cone around it on an FEI Helios FIB.

Parameters:

    width        = width of the writing area [micron]

    mu           = milling rate [micron**3 / (micro s * nA )]
    I            = beam current [nA]
    ds           = step size in the x-y-plane [micron]

    R_sil        = radius of the SIL [micron]
    R_cone       = outer radius of the cone around the SIL [micron]
    N            = number of slices. The geometry is divided into N slices.
    rep          = number of repetitions. Note that the milling time on each pixel is
                   divided by the number of repetitons, i.e., the number of
                   repetitions just determines 'how smooth' the milling is done
                   and not how long.    

    position     = position of the structure on the writing area [micron]

Output:
    sil.str      = stream file

Usage example:

    First, decide what the size of the SIL and cone should be.
    The radius of the SIL is usually determined by the depth of the emitter around which we
    want to mill the SIL. The radius of the cone follows from the SIL radius and
    the N.A. of the objective.

    Second, decide how you want to mill the SIL. There are different strategies
    (see subsequent paragraph).

    Third, calibrate the milling speed. Go to some area and mill a series of test spirals,
    measure their depth and extract the milling speed in [micron / microsecond].
    
    Note: a) when milling the test structure, use the same 'ds' that you want to
             use later for milling the SIL (also same beam current, magnification,
             focus, etc.), otherwise you have to scale the 'mu' accordingly!
             
          b) the milling speed should depend on the number of repetitions, thus,
             when milling the test structure, try different values for the number
             repetitions and see how that effects the effective milling speed!

    Fourth, calibrate the image size. Assuming that the machine is well calibrated, the
    absolute image size (expressed also by the scale bar) is known. The precise number
    for the total image size is available from the control software. Find that
    number (width and width of the image) and enter it (the width [micron]) in the
    script. Now, all your SILs will come out with the right absolute size.


How to mill a SIL?

    The SIL with the cone is milled by moving the beam along a 'double spiral' path
    (see figure) and adjusting the dwell time at each point to create the desired
    radial profile.

    The beam starts always on the outside, spirals inwards and then spirals outwards
    again.
    
    In order to ablate material smoothly, it is important to write the path not
    only once, but rather write it many times. There are mainly three distinct ways
    to do this.

        1. use the same path multiple times, i.e., simply introduce a 'number of repetitions'
           and divide the milling time for a single pass by this number
           
           Pros: easy
           Cons: the ratio between the largest and the shortest milling time must not exceed
                 4096, thus, short milling times - corresponding to the tip of the sil - 
                 are rounded and the SIL gets steps and un-milled area at the tip
        
        2. Use several different paths, i.e., divide the SIL into several different
           slices and use the suitable milling path for each slice.
           
           Pros: steps in z-direction can be made arbitrarily fine
                 can still be combined with multiple repetitions, enabling very fine milling
           Cons: are there any?

        3. same as 2. but in addition use optimal beam focus in each layer.

           Pros: enables milling with high lateral resolution in each layer, i.e.,
                 prevents blurring of the structure at large depths.
           Cons: Requires multiple stream files, relies on autoFIB or NanoBuilder features.
                 Due to the stepwise change of the focus for each layer, this may still
                 lead to steps in z-direction
           
    The present script can generate stream files for each of the three approaches. In the
    1. and 2. approach, a single stream file is sufficient (or multiple files is the number
    of points exceeds the maximum allowed value), the last approach requires
    several stream files that need to be fed into the autoFIB or NanoBuilder. Additionally
    the machine needs the information how much it should change the focus / move in z-direction
    for each layer.
"""

import numpy as np

from patterns import sil_with_cone
from stream import Path, Scene
from rates import mu_diamond as mu # milling rate [micrometer**3 / (microsecond * nA)] 

############################################
# SIL shape
############################################

############################################
# relation between N.A. and cone radius
############################################
#  N.A. |  R_cone/R_sil         # R_cone/R_sil = np.tan(np.arcsin(NA))
#       |
#  0.8  |   1.33
#  0.85 |   1.62
#  0.9  |   2.1
#  0.95 |   3.1  

# radius of the SIL [micron]
R_sil = 3.0
R_cone = 2.1*R_sil  # outer radius of the cone [micron]

print "Radius of the SIL: "+str(R_sil)

############################################
# ion beam parameters
############################################

#I = 0.92 # current [nA]
#I = 2.8 # current [nA]
I = 0.92 # current [nA]
ds = 0.05 # step size in the x-y-plane [micron]

# conversion factor to convert z into milling time [micro s]
zeta = mu * I / ds**2

############################################
# width of the image and position of structure
############################################

#width = 36.5 # x 3.500 width of the drawing area [micron]
#width = 10.65 # x 12.000 width of the drawing area [micron]
#width = 25.6 # x 5.000 width of the drawing area [micron]
width = 32.0
position = (0.,0.) # center of the SIL

dz=0.05 # thickness of each slice [micron]
N=int(R_sil/dz) # number of slices

print "Info: using "+str(N)+" slices of thickness "+str(dz)+" micron."

slices = sil_with_cone(R_sil, R_cone, ds, N=N) # compute the milling paths

# split into several stream files if necessary
k_max=7000000
j=0
k=0
scene = Scene( width=width )
for n,sli in enumerate(slices):
    dk=sli.shape[1]
    if k+dk > k_max:
        fname = 'sil_%02i.str'%j
        scene.save(fname, rep=1)
        scene = Scene( width=width )
        j += 1
        k = 0
    scene.addItem( Path(sli,10./(zeta*2.)), np.append(position,n*dz) )
    k += dk
if k > 0:
    fname = 'sil_%02i.str'%j
    scene.save(fname, rep=1)

"""
# plot 3D path
from mayavi import mlab

for n in range(N):        
    x,y,z = slices[n]
    zp = z+n*dz
    mlab.plot3d(x,y,zp,zp,tube_radius=0.1*ds, colormap='Spectral')
"""

"""
#########################################
# Approach 3
#
# Write a stream file for each layer and a script file that runs all files
#########################################
directory = ''
f = open(directory+'sil.psc','w')
for n, slice in enumerate(slices):
    # write slice to stream file
    stream_file_name = 'sil_%02i.str'%n
    scene = Scene( width=width )
    slice[2] *= 10./(zeta*2.) # convert the z-coordinate [micron] into milling time in maschine units [100nm].
    scene.addItem( Path(slice), position )
    scene.save(directory+stream_file_name, rep=rep)

    # add line for this layer to milling script
    f.write('clear\n')
    f.write('streamfile "'+stream_file_name+'"\n')
    f.write('mill\n')
    if adjust == 'stage':
        f.write('stagemovedelta z, %f\n'%dz*1e-3)
    elif adjust == 'focus':
        f.write('getfocus\n')
        f.write('newfocus = focus + %f\n'%dz)
        f.write('setfocus newfocus\n')

f.close()
"""


==> SI/stream.py <==
"""
This file is part of FibStream.

    FibStream is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    FibStream is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with FibStream.  If not, see <http://www.gnu.org/licenses/>.

    Copyright 2014 Helmut Fedder
"""

import numpy as np

class Path():
    
    """
    Defines a milling path. The constructor expects an Nx3 array, that
    describes a series of points (x,y,z).
    """

    def __init__(self, coordinates, depth_to_time):
        self.coordinates = coordinates
        self.depth_to_time = depth_to_time
    
    def longest_point(self):
        return int(self.coordinates[2].max()*self.depth_to_time)
    
    def plot(self,pos,tube_radius,rep=1,trunc=0,plot_rep=False):
        x,y,z = self.coordinates.copy()
        if trunc is not None:
            zp = z*(self.depth_to_time/rep)
            zp = zp.astype(np.int64)
            mask = zp >= trunc
            x = x[mask]
            y = y[mask]
            z = z[mask]
            n = len(x) # number of points (without additional blank points)
            i = len(mask)-n # number of points that were discarded during truncation
            if i > 0:
                print 'Warning: %i of %i points discarded.'%(i,len(mask))
        from mayavi import mlab
        if plot_rep:
            x += pos[0]
            y += pos[1]
            for n in range(rep):
                a=float(n+1)/rep
                mlab.plot3d(x,y,z*a+pos[2],z+pos[2],tube_radius=tube_radius, colormap='Spectral')
        else:
            x += pos[0]
            y += pos[1]
            z += pos[2]
            mlab.plot3d(x,y,z,z,tube_radius=tube_radius, colormap='Spectral')
    
    def render(self,pos,scale,rep=1,trunc=0):
        """
        Renders the path into a string and returns that string.
        The coordinates are shifted by adding 'pos',
        and subsequently scaled by multiplying by 'scale'.
        """
        x,y,z = self.coordinates.copy()
        x += pos[0]
        y += pos[1]
        x = x * scale + 32768
        y = -y * scale + 32768
        z *= (self.depth_to_time/rep) # if we are using several rep, divide the milling times accordingly
        x = x.astype(np.int64)
        y = y.astype(np.int64)
        z = z.astype(np.int64)
        mask = z >= trunc # use the data only where it is larger or equal to the truncation value
        x = x[mask]
        y = y[mask]
        z = z[mask]
        t = np.sum(np.abs(z))*1e-7 # total milling time in seconds including blank points
        n = len(x) # number of points (without additional blank points)
        i = len(mask)-n # number of points that were discarded during truncation
        if i > 0:
            print 'Warning: %i of %i points discarded.'%(i,len(mask))
        c = np.vstack((z,x,y)).transpose()
        s = ''
        out_of_bounds = 0
        for point in c:
        #    if not (0<=point[1]<65536 and 0<=point[2]<56574):
        #        out_of_bounds += 1
            s += '%i %i %i\n'%tuple(point)
        if out_of_bounds:
            print 'Warning: %i points outside drawing area.'%out_of_bounds           
            # s += '%i %i %i %i\n'%tuple(np.abs(z), x, y, np.sign(z))# ToDo: check whether this blanking works
        return s, n, t

class Scene():
    
    """
    Defines a Scene. A Scene is a rectangular drawing area
    with lower left and upper right corners (0,0), (width, width * 56574 / 2**16).
    The Scene holds the drawing elements.
    
    Parameters:
    
        width = the width of the Scene.
        
    *args:
    
        all additional unnamed parameters are interpreted as
        tuples (pos, item), representing drawing elements.
        They are added to the Scene.
    """

    def __init__(self, width, *args):
        self.items=[]
        self.width = width
        for arg in args:
            self.addItem(arg[0], arg[1])

    def addItem(self, item, pos):
        self.items.append( (item, np.array(pos)) )

    def plot(self, tube_radius, rep=1, trunc=True, plot_rep=False):
        if trunc is not None:
            rep,trunc = self.rep_and_trunc(rep)
        for item, pos in self.items:
            item.plot(pos,tube_radius=tube_radius,rep=rep,trunc=trunc,plot_rep=plot_rep)

    def longest(self):
        longest = 0
        for item, pos in self.items:
            longest=np.max( (longest,item.longest_point()) )
        return longest

    def rep_and_trunc(self, rep=1):
        """Determine the time range."""
        longest=self.longest()
        rep_min = longest/(2**18)+1 # (longest+1)/(4096*64)+1
        if rep_min > rep:
            print "Warning: the longest requested dwell time, "+str(longest/rep*1e-4)+"ms, exceeds the maximum dwell time, "+str(4096*64*1e-4)+"ms."
            print "Warning: increasing repetitions to "+str(rep_min)+" to reduce longest dwell time to "+str(longest/rep_min*1e-4)+"ms."
            rep = rep_min
        longest=longest/rep
        # N=4096
        # n=0
        # while N<longest:
            # N=N<<1
            # n+=1
        # trunc = 2**n
        trunc=1
        print "Info: using "+str(rep)+" repetitions."
        print "Info: longest dwell time is "+str(longest*0.1)+" micro s."
        print "Warning: truncating all milling points shorter than "+str(trunc*0.1)+" micro s."
        return rep, trunc
        
    def render(self, rep=1):
        rep, trunc = self.rep_and_trunc(rep)
        scale = 2**16/self.width
        N = 0
        T = 0
        s = ''
        for item, pos in self.items:
            sn, n, t = item.render(pos,scale,rep=rep,trunc=trunc)
            s += sn
            N += n
            T += t
        s = ('%i\n'%N) + s
        s = ('%i\n'%rep) + s
        s = 's16\n' + s
        s = s[:-1] + ' 0\n'
        print "Info: total number of points is %i."%N
        print "Info: total milling time is %.2f minutes."%(T*rep/60.)
        if N > 8000000:
            print "Error: total number of points exceeds 8 million."
        return s
    
    def save(self, filename='scene.str', rep=1):
        s = self.render(rep=rep)
        f = open(filename,'w')
        f.write(s)
        f.close()



==> SI/transformations.py <==
"""
This file is part of FibStream.

    FibStream is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    FibStream is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with FibStream.  If not, see <http://www.gnu.org/licenses/>.

    Copyright 2014 Helmut Fedder
"""

import numpy as np

def transform_target(o0, o1, o2, r, i0, i1, i2):

    """
    Compute the position of the NV in ion beam coordinates.
    
    Parameters:
    
        o0 =   marker 0 in optical coordinates
        o1 =   marker 1 in optical coordinates
        o2 =   marker 2 in optical coordinates
        r  =   target in optical coordinates

        i0 =   marker 0 in ion beam coordinates
        i1 =   marker 1 in ion beam coordinates
        i2 =   marker 2 in ion beam coordinates
        
    return:
    
        target in ion beam coordinates
    """

    v1 = o1-o0
    v2 = o2-o0
    r  = r-o0

    v1p = i1-i0
    v2p = i2-i0

    V = np.matrix((v1,v2)).transpose()
    Vp = np.matrix((v1p,v2p)).transpose()

    A = Vp*V.I

    i = np.dot(A,r)

    rp = i0+i

    return rp

